Steer'n Roll: A Stereoscopic Flow-Sensing Strategy for Planktonic Prey Detection and Capture

Planktonic organisms such as copepods sense swimming prey and sinking food particles through the hydrodynamic disturbances they generate. However, because these flow fields are often highly symmetric, they provide little directional information, making accurate localization of the source challenging. Here, we introduce the steer'n roll sensing and response strategy. This strategy combines stereoscopic flow sensing and a roll motion. Stereoscopic sensing allows plankton to disambiguate flow signals by integrating two spatially separated flow measurements, while a roll about the swimming axis enhances exploration of the three-dimensional space. We show that steer'n roll is efficient, achieving a 100% success rate, versatile across signal type, and robust to flow sensing noise, orientational diffusion, and turbulence. Together, these findings identify a biologically plausible mechanism for prey detection and capture via flow sensing, and offer testable insights into the sensory-motor strategies of planktonic organisms.

==> Pictures_latex/Fig_S1/Code/Fig_1_b_supplementary_material.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "703ab429",
   "metadata": {},
   "source": [
    "# Fig 1 Supplementary material"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "13da150c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "\n",
    "rc_fonts = {\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.size\": 30,\n",
    "    'figure.figsize': (5, 3),\n",
    "    \"text.usetex\": True\n",
    "}\n",
    "mpl.rcParams.update(rc_fonts)\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as tck"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "fecd8627",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "N = 1000\n",
    "theta_1 = np.linspace(-np.pi, np.pi, N)\n",
    "theta_2 = np.linspace(-np.pi, np.pi, N)\n",
    "THETA_1, THETA_2 = np.meshgrid(theta_1, theta_2)\n",
    "   \n",
    "SIGN = np.sign((THETA_1 - THETA_2)*(THETA_1 + THETA_2))\n",
    "\n",
    "fig, ax = plt.subplots(1,1, figsize=(10,10))\n",
    "\n",
    "cs = ax.contourf(THETA_1, THETA_2, SIGN, cmap ='RdBu_r', alpha = .5)\n",
    "\n",
    "ax.xaxis.set_major_formatter(tck.FormatStrFormatter('%g $\\pi$'))\n",
    "ax.xaxis.set_major_locator(tck.MultipleLocator(base=1.0))\n",
    "ax.yaxis.set_major_formatter(tck.FormatStrFormatter('%g $\\pi$'))\n",
    "ax.yaxis.set_major_locator(tck.MultipleLocator(base=1.0))\n",
    "\n",
    "ax.set_xlabel(r\"$\\theta_1$\")\n",
    "ax.set_ylabel(r\"$\\theta_2$\")\n",
    "ax.axis('equal')\n",
    "fig.tight_layout()\n",
    "plt.savefig(\"Fig_1_suppl_b.pdf\",bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a3fbf3e9",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Pictures_latex/Fig_S1/Code/Untitled.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}

